Improving Discrete Latent Representations With Differentiable Approximation Bridges

Modern neural network training relies on piece-wise (sub-)differentiable functions in order to use backpropagation to update model parameters. In this work, we introduce a novel method to allow simple non-differentiable functions at intermediary layers of deep neural networks. We do so by training with a differentiable approximation bridge (DAB) neural network which approximates the non-differentiable forward function and provides gradient updates during backpropagation. We present strong empirical results (performing over 600 experiments) in four different domains: unsupervised (image) representation learning, variational (image) density estimation, image classification, and sequence sorting to demonstrate that our proposed method improves state of the art performance. We demonstrate that training with DAB aided discrete non-differentiable functions improves image reconstruction quality and posterior linear separability by 10% against the Gumbel-Softmax relaxed estimator [37, 26] as well as providing a 9% improvement in the test variational lower bound in comparison to the state of the art RELAX [16] discrete estimator. We also observe an accuracy improvement of 77% in neural sequence sorting and a 25% improvement against the straight-through estimator [5] in an image classification setting. The DAB network is not used for inference and expands the class of functions that are usable in neural networks.

==> code.py <==
class BaseHardFn(torch.autograd.Function):
    @staticmethod
    def forward(ctx, x, soft_y, hard_fn, *args):
        """ Runs the hard function for forward, cache the output and returns.
            All hard functions should inherit from this, it implements the autograd override.

        :param ctx: pytorch context, automatically passed in.
        :param x: input tensor.
        :param soft_y: forward pass output (logits) of DAB approximator network.
        :param hard_fn: to be passed in from derived class.
        :param args: list of args to pass to hard function.
        :returns: hard_fn(tensor), backward pass using DAB.
        :rtype: torch.Tensor

        """        
        hard = hard_fn(x, *args)
        saveable_args = list([a for a in args if isinstance(a, torch.Tensor)])
        ctx.save_for_backward(x, soft_y, *saveable_args)
        return hard

    @staticmethod
    def _hard_fn(x, *args):
        raise NotImplementedError("implement _hard_fn in derived class")

    @staticmethod
    def backward(ctx, grad_out):
        """ Returns DAB derivative.

        :param ctx: pytorch context, automatically passed in.
        :param grad_out: grads coming into layer
        :returns: dab_grad(tensor)
        :rtype: torch.Tensor

        """        
        x, soft_y, *args = ctx.saved_tensors
        with torch.enable_grad():
            grad = torch.autograd.grad(outputs=soft_y, inputs=x,
                                       grad_outputs=grad_out,
                                       retain_graph=True)

        return grad[0], None, None, None

class SignumWithMargin(BaseHardFn):
    @staticmethod
    def _hard_fn(x, *args):
        """ x[x < -eps] = -1
            x[x > +eps] = 1
            else x = 0

        :param x: input tensor
        :param args: list of args with 0th element being eps
        :returns: signum(tensor)
        :rtype: torch.Tensor

        """
        eps = args[0] if len(args) > 0 else 0.5
        sig = torch.zeros_like(x)
        sig[x < -eps] = -1
        sig[x > eps] = 1
        return sig

    @staticmethod
    def forward(ctx, x, soft_y, *args):
        return BaseHardFn.forward(ctx, x, soft_y, SignumWithMargin._hard_fn, *args)

    


    

